UV Massive Resonance from IR Double Copy Consistency

From the perspective of effective field theory (EFT), Wilson coefficients of the low energy theory are determined by integrating out modes of the full ultraviolet (UV) theory. The spectrum can be in principle resummed if one has access to all available infrared (IR) coefficients at low energies. In this work we show that there exists a general class of consistent massive resonance double-copy (CMRDC) models where UV massive residues are reconstructed through double-copy consistency conditions between the IR Wilson coefficients of the full EFT expansion. Through a color-dual bootstrap, we find surprisingly that double-copy consistency alone introduces the kinematic factors of CMRDC models that soften high energy behavior by exponentiating color-dual contacts. This bootstrap suggests that our massive resonance paradigm is an inevitable consequence of the duality between color and kinematics, thereby providing a path towards emergent UV structure directly from the IR. We then demonstrate how CMRDC models can capture a spectrum of massive modes compatible with general multiplicity, and use Pad\'{e} extrapolation to solve the inverse problem of identifying massive UV resonance from a small number of IR Wilson coefficients.

==> anc/CMRDC.m <==
(* ::Package:: *)

(* ::Text:: *)
(*UV Massive Resonance from IR Double Copy Consistency*)
(*JJM Carrasco, NH Pavao*)


(* ::Text:: *)
(*Cross terms in double-copy consistent 5-point matrix operators through \[ScriptCapitalO]((\[Alpha]')^7): *)


(* ::Text:: *)
(*(\[Alpha]')^3*)


x3[k/@{2,3},k/@{2,3}]=(dot[k[1],k[2]]-dot[k[1],k[5]]+2 dot[k[2],k[3]]+dot[k[3],k[4]]-dot[k[4],k[5]]);


x3[k/@{2,3},k/@{3,2}]=(dot[k[1],k[2]]+dot[k[1],k[5]]+dot[k[2],k[3]]+dot[k[3],k[4]]+dot[k[4],k[5]]);


(* ::Text:: *)
(*(\[Alpha]')^5*)


x5[k/@{2,3},k/@{2,3}]=(2 dot[k[1],k[2]]^3-4 dot[k[1],k[5]]^3+6 dot[k[2],k[3]]^3+8 dot[k[2],k[3]]^2 dot[k[3],k[4]]+6 dot[k[2],k[3]] dot[k[3],k[4]]^2+2 dot[k[3],k[4]]^3+dot[k[1],k[5]]^2 (11 dot[k[2],k[3]]+3 dot[k[3],k[4]]-11 dot[k[4],k[5]])-9 dot[k[2],k[3]]^2 dot[k[4],k[5]]-7 dot[k[2],k[3]] dot[k[3],k[4]] dot[k[4],k[5]]-2 dot[k[3],k[4]]^2 dot[k[4],k[5]]+11 dot[k[2],k[3]] dot[k[4],k[5]]^2+5 dot[k[3],k[4]] dot[k[4],k[5]]^2-4 dot[k[4],k[5]]^3-dot[k[1],k[2]]^2 (2 dot[k[1],k[5]]-6 dot[k[2],k[3]]-2 dot[k[3],k[4]]+dot[k[4],k[5]])-dot[k[1],k[5]] (9 dot[k[2],k[3]]^2+dot[k[3],k[4]]^2+dot[k[2],k[3]] (9 dot[k[3],k[4]]-20 dot[k[4],k[5]])-9 dot[k[3],k[4]] dot[k[4],k[5]]+11 dot[k[4],k[5]]^2)+dot[k[1],k[2]] (5 dot[k[1],k[5]]^2+8 dot[k[2],k[3]]^2+2 dot[k[3],k[4]]^2+dot[k[2],k[3]] (6 dot[k[3],k[4]]-9 dot[k[4],k[5]])-6 dot[k[3],k[4]] dot[k[4],k[5]]+3 dot[k[4],k[5]]^2+dot[k[1],k[5]] (-7 dot[k[2],k[3]]-6 dot[k[3],k[4]]+9 dot[k[4],k[5]])));


x5[k/@{2,3},k/@{3,2}]=(2 dot[k[1],k[2]]^3+2 dot[k[1],k[5]]^3+2 dot[k[1],k[2]]^2 (2 dot[k[1],k[5]]+2 dot[k[2],k[3]]+dot[k[3],k[4]]+dot[k[4],k[5]])+2 dot[k[1],k[5]]^2 (dot[k[2],k[3]]+dot[k[3],k[4]]+2 dot[k[4],k[5]])+dot[k[1],k[2]] (4 dot[k[1],k[5]]^2+4 dot[k[2],k[3]]^2+2 dot[k[3],k[4]]^2+dot[k[2],k[3]] (4 dot[k[3],k[4]]-7 dot[k[4],k[5]])-7 dot[k[3],k[4]] dot[k[4],k[5]]+2 dot[k[4],k[5]]^2+dot[k[1],k[5]] (4 dot[k[2],k[3]]-7 dot[k[3],k[4]]+4 dot[k[4],k[5]]))+2 (dot[k[2],k[3]]^3+dot[k[3],k[4]]^3+2 dot[k[3],k[4]]^2 dot[k[4],k[5]]+2 dot[k[3],k[4]] dot[k[4],k[5]]^2+dot[k[4],k[5]]^3+dot[k[2],k[3]]^2 (2 dot[k[3],k[4]]+dot[k[4],k[5]])+dot[k[2],k[3]] (2 dot[k[3],k[4]]^2+2 dot[k[3],k[4]] dot[k[4],k[5]]+dot[k[4],k[5]]^2))+dot[k[1],k[5]] (2 dot[k[2],k[3]]^2-7 dot[k[2],k[3]] (dot[k[3],k[4]]+dot[k[4],k[5]])+2 (dot[k[3],k[4]]^2+2 dot[k[3],k[4]] dot[k[4],k[5]]+2 dot[k[4],k[5]]^2)));


(* ::Text:: *)
(*(\[Alpha]')^7*)


x7[k/@{2,3},k/@{2,3}]=1/4 (16 dot[k[1],k[2]]^5-48 dot[k[1],k[5]]^5+64 dot[k[2],k[3]]^5+128 dot[k[2],k[3]]^4 dot[k[3],k[4]]+160 dot[k[2],k[3]]^3 dot[k[3],k[4]]^2+128 dot[k[2],k[3]]^2 dot[k[3],k[4]]^3+64 dot[k[2],k[3]] dot[k[3],k[4]]^4+16 dot[k[3],k[4]]^5+16 dot[k[1],k[5]]^4 (11 dot[k[2],k[3]]+4 dot[k[3],k[4]]-11 dot[k[4],k[5]])-160 dot[k[2],k[3]]^4 dot[k[4],k[5]]-173 dot[k[2],k[3]]^3 dot[k[3],k[4]] dot[k[4],k[5]]-141 dot[k[2],k[3]]^2 dot[k[3],k[4]]^2 dot[k[4],k[5]]-96 dot[k[2],k[3]] dot[k[3],k[4]]^3 dot[k[4],k[5]]-16 dot[k[3],k[4]]^4 dot[k[4],k[5]]+288 dot[k[2],k[3]]^3 dot[k[4],k[5]]^2+170 dot[k[2],k[3]]^2 dot[k[3],k[4]] dot[k[4],k[5]]^2+90 dot[k[2],k[3]] dot[k[3],k[4]]^2 dot[k[4],k[5]]^2+80 dot[k[3],k[4]]^3 dot[k[4],k[5]]^2-272 dot[k[2],k[3]]^2 dot[k[4],k[5]]^3-61 dot[k[2],k[3]] dot[k[3],k[4]] dot[k[4],k[5]]^3+35 dot[k[3],k[4]]^2 dot[k[4],k[5]]^3+176 dot[k[2],k[3]] dot[k[4],k[5]]^4+48 dot[k[3],k[4]] dot[k[4],k[5]]^4-48 dot[k[4],k[5]]^5-4 dot[k[1],k[2]]^4 (4 dot[k[1],k[5]]-16 dot[k[2],k[3]]-4 dot[k[3],k[4]]+dot[k[4],k[5]])+4 dot[k[1],k[2]]^3 (20 dot[k[1],k[5]]^2+32 dot[k[2],k[3]]^2+4 dot[k[3],k[4]]^2-4 dot[k[1],k[5]] (6 dot[k[2],k[3]]+5 (dot[k[3],k[4]]-2 dot[k[4],k[5]]))+8 dot[k[2],k[3]] (2 dot[k[3],k[4]]-5 dot[k[4],k[5]])-35 dot[k[3],k[4]] dot[k[4],k[5]]+5 dot[k[4],k[5]]^2)-dot[k[1],k[5]]^3 (272 dot[k[2],k[3]]^2+48 dot[k[3],k[4]]^2+17 dot[k[2],k[3]] (16 dot[k[3],k[4]]-29 dot[k[4],k[5]])-272 dot[k[3],k[4]] dot[k[4],k[5]]+221 dot[k[4],k[5]]^2)+dot[k[1],k[5]]^2 (288 dot[k[2],k[3]]^3+20 dot[k[3],k[4]]^3+dot[k[2],k[3]]^2 (419 dot[k[3],k[4]]-567 dot[k[4],k[5]])-288 dot[k[3],k[4]]^2 dot[k[4],k[5]]+122 dot[k[3],k[4]] dot[k[4],k[5]]^2-221 dot[k[4],k[5]]^3+dot[k[2],k[3]] (288 dot[k[3],k[4]]^2-541 dot[k[3],k[4]] dot[k[4],k[5]]+500 dot[k[4],k[5]]^2))-dot[k[1],k[5]] (160 dot[k[2],k[3]]^4+4 dot[k[3],k[4]]^4+dot[k[2],k[3]]^3 (339 dot[k[3],k[4]]-410 dot[k[4],k[5]])-160 dot[k[3],k[4]]^3 dot[k[4],k[5]]+109 dot[k[3],k[4]]^2 dot[k[4],k[5]]^2-10 dot[k[3],k[4]] dot[k[4],k[5]]^3+176 dot[k[4],k[5]]^4+dot[k[2],k[3]]^2 (339 dot[k[3],k[4]]^2-391 dot[k[3],k[4]] dot[k[4],k[5]]+567 dot[k[4],k[5]]^2)+dot[k[2],k[3]] (160 dot[k[3],k[4]]^3-448 dot[k[3],k[4]]^2 dot[k[4],k[5]]+62 dot[k[3],k[4]] dot[k[4],k[5]]^2-493 dot[k[4],k[5]]^3))+dot[k[1],k[2]]^2 (35 dot[k[1],k[5]]^3+160 dot[k[2],k[3]]^3+dot[k[2],k[3]]^2 (128 dot[k[3],k[4]]-339 dot[k[4],k[5]])+dot[k[1],k[5]]^2 (90 dot[k[2],k[3]]-131 dot[k[3],k[4]]-109 dot[k[4],k[5]])+dot[k[2],k[3]] (64 dot[k[3],k[4]]^2-211 dot[k[3],k[4]] dot[k[4],k[5]]+288 dot[k[4],k[5]]^2)-dot[k[1],k[5]] (141 dot[k[2],k[3]]^2-80 dot[k[3],k[4]]^2+dot[k[2],k[3]] (45 dot[k[3],k[4]]-448 dot[k[4],k[5]])+19 dot[k[3],k[4]] dot[k[4],k[5]]+288 dot[k[4],k[5]]^2)+16 (dot[k[3],k[4]]^3+5 dot[k[3],k[4]]^2 dot[k[4],k[5]]+13 dot[k[3],k[4]] dot[k[4],k[5]]^2-3 dot[k[4],k[5]]^3))+dot[k[1],k[2]] (48 dot[k[1],k[5]]^4+128 dot[k[2],k[3]]^4+16 dot[k[3],k[4]]^4+dot[k[2],k[3]]^3 (160 dot[k[3],k[4]]-339 dot[k[4],k[5]])-80 dot[k[3],k[4]]^3 dot[k[4],k[5]]-131 dot[k[3],k[4]]^2 dot[k[4],k[5]]^2-128 dot[k[3],k[4]] dot[k[4],k[5]]^3+64 dot[k[4],k[5]]^4+dot[k[1],k[5]]^3 (-61 dot[k[2],k[3]]-128 dot[k[3],k[4]]+10 dot[k[4],k[5]])+dot[k[1],k[5]]^2 (170 dot[k[2],k[3]]^2+208 dot[k[3],k[4]]^2+2 dot[k[2],k[3]] (72 dot[k[3],k[4]]-31 dot[k[4],k[5]])+153 dot[k[3],k[4]] dot[k[4],k[5]]+122 dot[k[4],k[5]]^2)+dot[k[2],k[3]]^2 (128 dot[k[3],k[4]]^2-240 dot[k[3],k[4]] dot[k[4],k[5]]+419 dot[k[4],k[5]]^2)+dot[k[2],k[3]] (64 dot[k[3],k[4]]^3-45 dot[k[3],k[4]]^2 dot[k[4],k[5]]+144 dot[k[3],k[4]] dot[k[4],k[5]]^2-272 dot[k[4],k[5]]^3)-dot[k[1],k[5]] (173 dot[k[2],k[3]]^3+140 dot[k[3],k[4]]^3+dot[k[2],k[3]]^2 (240 dot[k[3],k[4]]-391 dot[k[4],k[5]])+19 dot[k[3],k[4]]^2 dot[k[4],k[5]]-153 dot[k[3],k[4]] dot[k[4],k[5]]^2-272 dot[k[4],k[5]]^3+dot[k[2],k[3]] (211 dot[k[3],k[4]]^2+210 dot[k[3],k[4]] dot[k[4],k[5]]+541 dot[k[4],k[5]]^2))));


x7[k/@{2,3},k/@{3,2}]=1/4 (16 dot[k[1],k[2]]^5+16 dot[k[1],k[5]]^5+16 dot[k[1],k[2]]^4 (3 dot[k[1],k[5]]+3 dot[k[2],k[3]]+dot[k[3],k[4]]+dot[k[4],k[5]])+16 dot[k[1],k[5]]^4 (dot[k[2],k[3]]+dot[k[3],k[4]]+3 dot[k[4],k[5]])+16 dot[k[1],k[2]]^3 (5 dot[k[1],k[5]]^2+5 dot[k[2],k[3]]^2+dot[k[3],k[4]]^2+dot[k[2],k[3]] (3 dot[k[3],k[4]]-8 dot[k[4],k[5]])-9 dot[k[3],k[4]] dot[k[4],k[5]]+dot[k[4],k[5]]^2+dot[k[1],k[5]] (5 dot[k[2],k[3]]-8 dot[k[3],k[4]]+3 dot[k[4],k[5]]))+16 dot[k[1],k[5]]^3 (dot[k[2],k[3]]^2+dot[k[3],k[4]]^2+3 dot[k[3],k[4]] dot[k[4],k[5]]+5 dot[k[4],k[5]]^2-dot[k[2],k[3]] (9 dot[k[3],k[4]]+8 dot[k[4],k[5]]))+dot[k[1],k[5]]^2 (16 dot[k[2],k[3]]^3+144 dot[k[2],k[3]]^2 (dot[k[3],k[4]]+dot[k[4],k[5]])+dot[k[2],k[3]] (144 dot[k[3],k[4]]^2-19 dot[k[3],k[4]] dot[k[4],k[5]]-131 dot[k[4],k[5]]^2)+16 (dot[k[3],k[4]]^3+3 dot[k[3],k[4]]^2 dot[k[4],k[5]]+5 dot[k[3],k[4]] dot[k[4],k[5]]^2+5 dot[k[4],k[5]]^3))+16 (dot[k[2],k[3]]^5+dot[k[2],k[3]]^4 (3 dot[k[3],k[4]]+dot[k[4],k[5]])+(dot[k[3],k[4]]+dot[k[4],k[5]]) (dot[k[3],k[4]]^2+dot[k[3],k[4]] dot[k[4],k[5]]+dot[k[4],k[5]]^2)^2+dot[k[2],k[3]]^3 (5 dot[k[3],k[4]]^2+3 dot[k[3],k[4]] dot[k[4],k[5]]+dot[k[4],k[5]]^2)+dot[k[2],k[3]]^2 (5 dot[k[3],k[4]]^3+5 dot[k[3],k[4]]^2 dot[k[4],k[5]]+3 dot[k[3],k[4]] dot[k[4],k[5]]^2+dot[k[4],k[5]]^3)+dot[k[2],k[3]] (3 dot[k[3],k[4]]^4+5 dot[k[3],k[4]]^3 dot[k[4],k[5]]+5 dot[k[3],k[4]]^2 dot[k[4],k[5]]^2+3 dot[k[3],k[4]] dot[k[4],k[5]]^3+dot[k[4],k[5]]^4))+dot[k[1],k[5]] (16 dot[k[2],k[3]]^4-16 dot[k[2],k[3]]^3 (8 dot[k[3],k[4]]+9 dot[k[4],k[5]])+dot[k[2],k[3]]^2 (-131 dot[k[3],k[4]]^2-19 dot[k[3],k[4]] dot[k[4],k[5]]+144 dot[k[4],k[5]]^2)-dot[k[2],k[3]] (128 dot[k[3],k[4]]^3+141 dot[k[3],k[4]]^2 dot[k[4],k[5]]+141 dot[k[3],k[4]] dot[k[4],k[5]]^2+128 dot[k[4],k[5]]^3)+16 (dot[k[3],k[4]]^4+3 dot[k[3],k[4]]^3 dot[k[4],k[5]]+5 dot[k[3],k[4]]^2 dot[k[4],k[5]]^2+5 dot[k[3],k[4]] dot[k[4],k[5]]^3+3 dot[k[4],k[5]]^4))+dot[k[1],k[2]]^2 (80 dot[k[1],k[5]]^3+80 dot[k[2],k[3]]^3+dot[k[2],k[3]]^2 (80 dot[k[3],k[4]]-131 dot[k[4],k[5]])+dot[k[1],k[5]]^2 (80 dot[k[2],k[3]]-131 dot[k[3],k[4]]+80 dot[k[4],k[5]])+dot[k[2],k[3]] (48 dot[k[3],k[4]]^2-19 dot[k[3],k[4]] dot[k[4],k[5]]+144 dot[k[4],k[5]]^2)+16 (dot[k[3],k[4]]^3+9 dot[k[3],k[4]]^2 dot[k[4],k[5]]+9 dot[k[3],k[4]] dot[k[4],k[5]]^2+dot[k[4],k[5]]^3)+dot[k[1],k[5]] (80 dot[k[2],k[3]]^2+144 dot[k[3],k[4]]^2-19 dot[k[3],k[4]] dot[k[4],k[5]]+48 dot[k[4],k[5]]^2-141 dot[k[2],k[3]] (dot[k[3],k[4]]+dot[k[4],k[5]])))+dot[k[1],k[2]] (48 dot[k[1],k[5]]^4+48 dot[k[2],k[3]]^4+16 dot[k[3],k[4]]^4+16 dot[k[2],k[3]]^3 (5 dot[k[3],k[4]]-8 dot[k[4],k[5]])-128 dot[k[3],k[4]]^3 dot[k[4],k[5]]-131 dot[k[3],k[4]]^2 dot[k[4],k[5]]^2-128 dot[k[3],k[4]] dot[k[4],k[5]]^3+16 dot[k[4],k[5]]^4+16 dot[k[1],k[5]]^3 (3 dot[k[2],k[3]]-8 dot[k[3],k[4]]+5 dot[k[4],k[5]])+dot[k[2],k[3]]^2 (80 dot[k[3],k[4]]^2-141 dot[k[3],k[4]] dot[k[4],k[5]]+144 dot[k[4],k[5]]^2)+dot[k[2],k[3]] (48 dot[k[3],k[4]]^3-141 dot[k[3],k[4]]^2 dot[k[4],k[5]]-19 dot[k[3],k[4]] dot[k[4],k[5]]^2-144 dot[k[4],k[5]]^3)+dot[k[1],k[5]]^2 (48 dot[k[2],k[3]]^2+144 dot[k[3],k[4]]^2-141 dot[k[3],k[4]] dot[k[4],k[5]]+80 dot[k[4],k[5]]^2-dot[k[2],k[3]] (19 dot[k[3],k[4]]+141 dot[k[4],k[5]]))+dot[k[1],k[5]] (48 dot[k[2],k[3]]^3-144 dot[k[3],k[4]]^3-19 dot[k[3],k[4]]^2 dot[k[4],k[5]]-141 dot[k[3],k[4]] dot[k[4],k[5]]^2+48 dot[k[4],k[5]]^3-dot[k[2],k[3]]^2 (141 dot[k[3],k[4]]+19 dot[k[4],k[5]])-19 dot[k[2],k[3]] (dot[k[3],k[4]]^2-10 dot[k[3],k[4]] dot[k[4],k[5]]+dot[k[4],k[5]]^2))));

